On quartic colour factors in splitting functions and the gluon cusp anomalous dimension

We have computed the contributions of the quartic Casimir invariants to the four-loop anomalous dimensions of twist-2 spin-N operators at N =< 16. The results provide new information on the structure of the next-to-next-to-next-to-leading order (N^3LO) splitting functions P_{ik}^(3)(x) for the evolution of parton distributions, and facilitate approximate expressions which include the quartic-Casimir contributions to the (light-like) gluon cusp anomalous dimension. These quantities turn out to be closely related, by a generalization of the lower-order `Casimir scaling', to the corresponding quark results. Using these findings, we present an approximate result for the four-loop gluon cusp anomalous dimension in QCD which is sufficient for phenomenological applications.

==> gij3RX-arXiv.h <==
* -----------------------------------------------------------------------------
*
*   Four-loop anomalous dimensions gamma_ns^+-(N) and gamma_ij(N), i,j = q,g
*   -- the contributions with quartic Casimir invariants at N =< 16 --
*
*   In this file a few entries at N = 16 are still missing, to be updated.
*
*   Reference: On quartic colour factors in splitting functions
*              and the gluon cusp anomalous dimension
*
*              S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt
*              DESY 18-072, Nikhef 2018-023, LTH 1165
*
*   The non-singlet (ns) results were already given in
*
*              S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt,
*              arXiv:1707.08315 = JHEP 10 (2017) 041
*
*   Notations: z3 = zeta_3, z5 = zeta_5 are values of Riemann's zeta-function,
*              nf = number of flavours; for the group invariants see the paper.
*              Expansion in alpha_s/(4*pi), `-' relative to splitting fct's.
*
* -----------------------------------------------------------------------------

*	Quartic-Casimir contributions to the four-loop anomalous dimensions,
*	fixed-N values.

* gamma_ns

 L  gns3N2 =
       + [d4RA/nr] * (  - 736/9 + 1984/9*z3 + 5120/9*z5 )
       + nf*[d4RR/nr] * ( 832/9 + 1024/9*z3 - 2560/9*z5 );
 
 L  gns3N4 = 
       + [d4RA/nr] * ( 254713/1350 + 63568/45*z3 - 78868/45*z5 )
       + nf*[d4RR/nr] * ( 16568/135 + 22552/75*z3 - 26912/45*z5 );

 L  gns3N6 = 
       + [d4RA/nr] * ( 1816777297/2646000 + 48954263/18375*z3
          - 8666912/2205*z5 )
       + nf*[d4RR/nr]* ( 70029019/330750 + 4621504/11025*z3 - 379264/441*z5 );

 L  gns3N8 = 
       + [d4RA/nr] * ( 245446938529151/216040608000 + 964237792849/250047000*z3
          - 117093083/19845*z5 )
       + nf*[d4RR/nr] * ( 1164731326841/3857868000 + 892046473/1786050*z3
          - 605768/567*z5 );

 L  gns3N10 = 
       + [d4RA/nr] * ( 6387465101013091/4149351360000
          + 751245802206203/151278435000*z3 - 18465293144/2401245*z5 )
       + nf*[d4RR/nr] * ( 51618947156153/134469720000 + 18626595374/33350625*z3
          - 141624128/114345*z5 );

 L  gns3N12 = 
       + [d4RA/nr] * ( 55568956318895924814773/29157574993747200000
          + 224835066938602217/37496881422000*z3 - 3785627672012/405810405*z5 )
     + nf*[d4RR/nr] * ( 22664035135268075399/49587712574400000
          + 18402607883189/30435780375*z3 - 485441696/351351*z5 );

 L  gns3N14 = 
       + [d4RA/nr] * ( 1062557701742240655559903/473810593648392000000
          + 59328382591268105459/8530540523505000*z3
          - 4399336453016/405810405*z5 )
       + nf*[d4RR/nr] * ( 144413233152647568760141/276389512961562000000
          + 4789034376385918/7456766191875*z3 - 1423427008/945945*z5 );

 L  gns3N16 = 
       + [d4RA/nr] * ( 13544672049501491403276515417/5301437484764348928000000
          + 3791955378871486958507/483002686294128000*z3
          - 5744913623184647/469116828180*z5 )
       + nf*[d4RR/nr] * ( 63048309341247319711503473/108438494006543500800000
          + 1361755723179569/2020810952160*z3 - 12596460722/7810803*z5 );

* gamma_ps

 L  gps3N2 = 
      [d4RR/nr]*nf * ( 1024/9 + 256/9*z3 - 2560/9*z5 );

 L  gps3N4 =
      [d4RR/nr]*nf * ( 172231/675 - 5368/25*z3 - 3728/45*z5 );

 L  gps3N6 = 
      [d4RR/nr]*nf * ( 64697569/330750 - 426976/3675*z3 - 39808/441*z5 );

 L  gps3N8 =
      [d4RR/nr]*nf * ( 1183211180737/7715736000 - 18321694/297675*z3
          - 18164/189*z5 );

 L  gps3N10 =
      [d4RR/nr]*nf * ( 1240606813603/9901861200 - 182828576543/6303268125*z3 
          - 1624576/16335*z5 );

 L  gps3N12 =
      [d4RR/nr]*nf * ( 13789024918875535939/130167745507800000 
          - 261789233833/33202669500*z3 - 11883280/117117*z5 );

 L  gps3N14 =
      [d4RR/nr]*nf * ( 19073114986773056430079/207292134721171500000 
          + 1655601644872528/246073284331875*z3 - 2945344/28665*z5 );

 L  gps3N16 =
      [d4RR/nr]*nf * ( 194754027746301317663486903/2385646868143957017600000
          + 488331702547711013/28175156700490800*z3 - 808523/7803*z5 );

* gamma_qq

 L  gqq3N2  = gns3N2  + gps3N2;
 L  gqq3N4  = gns3N4  + gps3N4;
 L  gqq3N6  = gns3N6  + gps3N6;
 L  gqq3N8  = gns3N8  + gps3N8;
 L  gqq3N10 = gns3N10 + gps3N10;
 L  gqq3N12 = gns3N12 + gps3N12;
 L  gqq3N14 = gns3N14 + gps3N14;
 L  gqq3N16 = gns3N16 + gps3N16;

* gamma_qg

 L  gqg3N2 =
      [d4RA/na]*nf * ( 368/9 - 992/9*z3 - 2560/9*z5 )
    + [d4RR/na]*nf^2 * (  - 928/9 - 640/9*z3 + 2560/9*z5 );

 L  gqg3N4 =
      [d4RA/na]*nf * ( - 12196/135 - 81008/225*z3 + 15976/45*z5 )
    + [d4RR/na]*nf^2 * ( - 112424/675 - 2336/75*z3 + 10624/45*z5 );

 L  gqg3N6 =
      [d4RA/na]*nf * ( - 23820479/264600 - 11627738/33075*z3 + 28624/63*z5 )
    + [d4RR/na]*nf^2 * (  - 665983/4725 - 192736/6615*z3 + 85760/441*z5 );

 L  gqg3N8 =
      [d4RA/na]*nf * ( - 273996244909/3086294400 - 137047639/396900*z3 
          + 30298/63*z5 )
    + [d4RR/na]*nf^2 * ( -2023939021/17222625 - 3285578/127575*z3 
          + 13088/81*z5 );
 
 L  gqg3N10 =
      [d4RA/na]*nf * ( - 1269333487356283/14522729760000
          - 769373679649/2292097500*z3 + 7866112/16335*z5 )
    + [d4RR/na]*nf^2 * ( - 181205970624529/1815341220000
          - 2257851248/100051875*z3 + 747008/5445*z5 );

 L  gqg3N12 = 
      [d4RA/na]*nf * ( -113527295175322043699/1325344317897600000
          - 66259676094769/204528444120*z3 + 1159790344/2459457*z5 )
    + [d4RR/na]*nf^2 * ( - 14322664324006372519/165668039737200000
          - 33040603052/1660133475*z3 + 421760/3549*z5 );

 L  gqg3N14 = 
      [d4RA/na]*nf * ( - 21335213154567939744419/255128781195288000000
          - 153330754732349591/492146568663750*z3 + 432531508/945945*z5 )
    + [d4RR/na]*nf^2 * ( - 86703311715954607957/1138967773193250000
          - 30501482088464/1720792198125*z3 + 76928/735*z5 );

 L  gqg3N16 =
      [d4RA/na]*nf * ( x + x*z3 + 20687248255/46864818*z5 ) 
    + [d4RR/na]*nf^2 * ( - 405223386945234740808587/5964117170359892544000
          - 14956670451523/938233656360*z3 + 729080/7803*z5 );

* gamma_gq

 L  ggq3N2 =
      [d4RA/nr] * ( 736/9 - 1984/9*z3 - 5120/9*z5 )
    + nf*[d4RR/nr] * ( - 1856/9 - 1280/9*z3 + 5120/9*z5 );

 L  ggq3N4 =
      [d4RA/nr] * ( - 12196/135 - 81008/225*z3 + 15976/45*z5 )
    + nf*[d4RR/nr] * ( - 112424/675 - 2336/75*z3 + 10624/45*z5 );

 L  ggq3N6 = 
      [d4RA/nr] * ( - 23820479/330750 - 46510952/165375*z3 + 114496/315*z5 )
    + nf*[d4RR/nr] * ( - 2663932/23625 - 770944/33075*z3 + 68608/441*z5 );

 L  ggq3N8 =
      [d4RA/nr] * ( - 273996244909/4320812160 - 137047639/555660*z3
          + 151490/441*z5 )
    + nf*[d4RR/nr] * ( - 2023939021/24111675 - 3285578/178605*z3
          + 65440/567*z5 );

 L  ggq3N10 =
      [d4RA/nr] * ( - 1269333487356283/21784094640000
          - 769373679649/3438146250* z3 + 15732224/49005*z5 )
    + nf*[d4RR/nr] * ( - 181205970624529/2723011830000
          - 4515702496/300155625*z3 + 1494016/16335*z5 );

 L  ggq3N12 =
      [d4RA/nr] * ( - 113527295175322043699/2082683928124800000
          - 66259676094769/321401840760* z3 + 1159790344/3864861*z5 )
    + nf*[d4RR/nr] * ( - 14322664324006372519/260335491015600000
          - 33040603052/2608781175*z3 +421760/5577*z5 );

 L  ggq3N14 =
      [d4RA/nr] * ( - 21335213154567939744419/414584269442343000000
          - 613323018929398364/3198952696314375*z3 + 3460252064/12297285*z5 )
    + nf*[d4RR/nr] * ( - 86703311715954607957/1850822631439031250
          - 244011856707712/22370298575625*z3 + 615424/9555*z5 );
 
 L  ggq3N16 =
      [d4RA/nr] * ( x + x*z3 + 4137449651/15621606*z5 )
    + nf*[d4RR/nr] * ( - 405223386945234740808587/9940195283933154240000
          - 14956670451523/1563722760600*z3 + 145816/2601*z5 );

* gamma_gg

 L  ggg3N2 =
      nf*[d4RA/na] * ( - 368/9 + 992/9*z3 + 2560/9*z5 )
    + nf^2*[d4RR/na] * ( 928/9 + 640/9*z3 - 2560/9*z5 );

 L  ggg3N4 =
      [d4AA/na] * ( 21623/150 + 15596/15*z3 - 6048/5*z5 )
    + nf*[d4RA/na] * ( 160091/675 + 80072/225*z3 - 48016/45*z5 )
    + nf^2*[d4RR/na] * ( 75788/675 + 3008/15*z3 - 20416/45*z5 );

 L  ggg3N6 =
      [d4AA/na] * ( 1255552/2205 + 2997592/1323*z3 - 472840/147*z5 )
    + nf*[d4RA/na] * ( 9661697/22050 + 22351528/33075*z3 - 726848/441*z5 )
    + nf^2*[d4RR/na] * ( 788419/3675 + 180272/441*z3 - 352000/441*z5 );

 L  ggg3N8 =
      [d4AA/na] * ( 537502950787/551124000 + 46340503/13500*z3 - 689744/135*z5 )
    + nf*[d4RA/na] * ( 4208909173201/7715736000 + 3518370631/4465125*z3 
          - 1069268/567*z5 )
    + nf^2*[d4RR/na] * ( 331056293/984150 + 17535248/25515*z3 - 100480/81*z5 );

 L  ggg3N10 =
      [d4AA/na] * ( 2465616588411197/1815341220000 + 3181991394023/700363125*z3
          - 612102088/88935*z5 )
    + nf*[d4RA/na] * ( 4251405683983949/7261364880000 
          + 4659512350937/6303268125*z3 - 214355392/114345*z5 ) 
    + nf^2*[d4RR/na] * ( 35604721980361/74095560000 + 62420775464/60031125*z3 
          - 9742336/5445*z5 );

 L  ggg3N12 =
      [d4AA/na] * ( 5186984525115894967/3012146177040000
          + 11837685988559/2112897150*z3 - 28693972952/3353805*z5 )
    + nf*[d4RA/na] * ( 378251047050369859609/662672158948800000 
          + 476371067828641/852201850500*z3 - 27773168/16731*z5 )
    + nf^2*[d4RR/na] * ( 5121825047548437461/7888954273200000 
          + 812056934692/553377825*z3 - 413760/169*z5 );

 L  ggg3N14 =
      [d4AA/na] * ( 7388026987231247233447/3568234702032000000 
          + 7007627407900661/1058949045000*z3 - 24365797706/2401245*z5 )
    + nf*[d4RA/na] * ( 16222306083794825031617/31891097649411000000 
          + 21688516374213961/82024428110625*z3 - 399720544/315315*z5 )
    + nf^2*[d4RR/na] * ( 4485052909723377974579/5315182941568500000 
          + 226041368622508/114719479875*z3 - 788736/245*z5 );

 L  ggg3N16 =
      [d4AA/na] * (  x + x*z3 - 152109316672672/13031023005*z5 )
    + nf*[d4RA/na] * ( 412776185633813536481909239/1022420086347410150400000 
          - 18868730583338146213/140875783502454000*z3 
          - 5575791757/7810803*z5 )
    + nf^2*[d4RR/na] * ( 63517459719119486443848313/59641171703598925440000
          + 7173470647621241/2814700969080*z3 - 10672280/2601*z5 );

* -----------------------------------------------------------------------------


==> gij3d4z5-arXiv.h <==
* ----------------------------------------------------------------------------
*
*   Four-loop anomalous dimensions gamma_ns^+-(N) and gamma_ij(N), i,j = q,g
*   -- zeta_5 parts of the contributions with quartic Casimir invariants --
*
*   Reference: On quartic colour factors in splitting functions
*              and the gluon cusp anomalous dimension
*
*              S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt,
*              DESY 18-072, Nikhef 2018-023, LTH 1165
*
*   The non-singlet (ns) expressions were already given in  
*
*              S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt,
*              arXiv:1707.08315 = JHEP 10 (2017) 041
*
*   Notations: S(R(..),N) = harmonic sums, z5 = zeta_5 (Riemann's zeta-fct.),
*              den(N+a) = 1/(N+a), sign(N) -> 1 for gamma_ns^+ and gamma_ij.
*              Expansion in alpha_s/(4*pi), `-' relative to splitting fct's.
*
*   The diagonal entries are reciproxity respecting (RR); the off-diagonal
*   quantities are closely related and part of RR expressions, see the paper.
*
* ----------------------------------------------------------------------------

 L gns3z5N = 

  + [d4RA/nc]* 320/3*z5* (
     - 75/2 
     + 1/2 * sign(N)
     + 163* (den(N)-den(N+1))
     + 13/2 * (den(N)-den(N+1)) * sign(N)
     + 58 * S(R(1),N)
     - 69 * (den(N)^2 + den(N+1)^2)
     + 24 * S(R(1),N)* (den(N)-den(N+1))
     - 24 * S(R(1),N)^2
     )
  + [d4RR/nc]*nf* 1280/3*z5* (
        3
     - 17 * (den(N)- den(N+1))
     -  2 * S(R(1),N)
     +  6 * (den(N)^2 + den(N+1)^2) 
    );

 L gps3z5N = 

  + [d4RR/nc]*nf* 320/3*z5* (
     - 1
     - 16 * (den(N)-den(N+1))
     - 16 * (den(N-1)-den(N+2))
     + 36 * (den(N)^2 + den(N+1)^2)
    );

 L gqq3z5N = gns3z5N + gps3z5N;    * with sign(N) -> 1 

 L gqg3z5N =
  
  + [d4RA/na]*nf* 640/3*z5* (
       391/2 * den(N)
     - 202 * den(N+1)
     - 30 * den(N+2)
     -  8 * den(N-1) 
     - 63 * den(N)^2
     - 126* den(N+1)^2
     + 24 * den(N+2)^2 
     + 24* (den(N)-2*den(N+1)+2*den(N+2))* S(R(1),N)
     )
  + [d4RR/na]*nf^2* 1280/3*z5* (
     - 68 * den(N)
     + 64 * den(N+1)
     +  8 * den(N+2)
     + 24 * den(N)^2
     + 48 * den(N+1)^2
    );

 L ggq3z5N = 

  + [d4RA/nc]* 320/3*z5* (
     - 202 * den(N)
     + 391/2 * den(N+1)
     - 30 * den(N-1)
     -  8 * den(N+2)
     + 126 * den(N)^2
     + 63 * den(N+1)^2
     - 24 * den(N-1)^2
     + 24 * (2*den(N-1)-2*den(N)+den(N+1))* S(R(1),N)
     )
  + [d4RR/nc]*nf* 640/3*z5* (
       64 * den(N)
     - 68 * den(N+1)
     +  8 * den(N-1)
     - 48 * den(N)^2
     - 24 * den(N+1)^2
    );

 L ggg3z5N = 

  + [d4AA/na]* 64/3*z5* (
     - 751/3
     - 1/6* N*(N+1)
     - 532 * (den(N)-den(N+1))
    + 10* (
     - 13 * (den(N-1)-den(N+2))
     + 33 * S(R(1),N)
     + 36 * (den(N)^2+den(N+1)^2)
     - 12 * (den(N-1)^2+den(N+2)^2)
     - 24 * (den(N)-den(N+1))* S(R(1),N)
     + 24 * (den(N-1)-den(N+2))* S(R(1),N)
     - 12 *S(R(1),N)^2 
     )
    )
  + [d4RA/na]*nf* 128/3*z5* (
       1/3 * N*(N+1)
     + 287/3
     - 421 * (den(N)-den(N+1))
     + 20 * (den(N-1)-den(N+2))
     + 150* (den(N)^2 + den(N+1)^2)
     - 60 * S(R(1),N)
    )
  + [d4RR/na]*nf^2 * 128/3*z5* ( 
     - 1/3 * N*(N+1)
     - 17/3 
     + 526 * (den(N)-den(N+1))
     - 240 * (den(N)^2 + den(N+1)^2)   
    ); 

* ----------------------------------------------------------------------------

